Exact scalarization thresholds and onset laws for a nonminimally coupled scalar field on the Ellis wormhole

We study a real scalar field nonminimally coupled to curvature on a fixed Ellis wormhole background. The scalar perturbation decouples at linear order, and the substitution $ x=a \tan z $ reduces its static radial equation to a trigonometric P\"oschl-Teller problem. This yields the exact threshold spectrum $ \zeta_{n\ell}=(n+\ell+1)^2/2 $, closed-form Gegenbauer profiles, and an exact count of negative radial eigenvalues in each angular sector. The s-wave thresholds are zero-energy resonances at which the growth rate rises linearly, whereas the $ \ell \geq1\ $ threshold states are square integrable and the growth rate rises as a square root. At the first threshold we also obtain the next-order term, $ \sigma a=(\pi/4)g-(3\pi/16)g^2+O(g^3) $ with $g=2\zeta-1 $. For a probe field with quartic self-interaction, we show that no nontrivial spherical static solution exists for $\zeta\leq1/2 $ and derive local branch expansions near the s-wave thresholds. Numerical evolutions are consistent with saturation on the nodeless branch. These nonlinear results refer to the probe-field model; they do not establish the existence or stability of fully backreacted scalarized wormholes.

==> anc/README.txt <==
Ancillary files for "Exact scalarization thresholds and onset laws for a
nonminimally coupled scalar field on the Ellis wormhole"
(A. Guvendi, O. Mustafa, C. Furtado).

make_figures.m  MATLAB script that produces Figs. 1-4 of the paper.
spec.py         Chebyshev-collocation solver for the compact eigenvalue
                problem, Eq. (12); growth rates sigma(zeta).
slopes.py       Onset coefficients of Table I (exact values via SymPy).
xcheck.py       Independent finite-difference check on the full line.
evol.py         Time evolution of the s-wave equation (linear and quartic).
nonlin.py       Newton continuation of the static nonlinear problem, Eq. (25).

Python scripts require numpy, scipy and sympy. Units: a = 1.


==> anc/evol.py <==
import numpy as np
from spec import kappa
def evolve(zeta, lam=0.0, L=600, h=0.05, T=120, amp=1e-3, rec_every=10):
    x=np.arange(-L,L+h/2,h); r2=x**2+1
    V=(1-2*zeta)/r2**2
    dt=0.5*h
    u=amp*np.exp(-x**2/2); v=np.zeros_like(u)
    def acc(u):
        a=np.zeros_like(u)
        a[1:-1]=(u[2:]-2*u[1:-1]+u[:-2])/h**2
        return a - V*u - lam*u**3/r2
    i0=np.argmin(abs(x)); ts=[];us=[]
    nsteps=int(T/dt)
    for k in range(nsteps):
        # RK4
        k1u=v; k1v=acc(u)
        k2u=v+0.5*dt*k1v; k2v=acc(u+0.5*dt*k1u)
        k3u=v+0.5*dt*k2v; k3v=acc(u+0.5*dt*k2u)
        k4u=v+dt*k3v; k4v=acc(u+dt*k3u)
        u=u+dt/6*(k1u+2*k2u+2*k3u+k4u); v=v+dt/6*(k1v+2*k2v+2*k3v+k4v)
        if k%rec_every==0: ts.append((k+1)*dt); us.append(u[i0])
    return np.array(ts),np.array(us)
if __name__=="__main__":
    k=kappa(0,0,0.75); print("kappa",k)
    res={}
    for z,lam in ((0.4,0),(0.75,0),(0.75,1.0)):
        t,u=evolve(z,lam); res[(z,lam)]=(t,u)
        m=(t>40)&(t<80)
        print(z,lam,np.polyfit(t[m],np.log(abs(u[m])+1e-300),1)[0], u[-1])
    np.savez('evol.npz',**{f"{z}_{l}_t":v[0] for (z,l),v in res.items()},**{f"{z}_{l}_u":v[1] for (z,l),v in res.items()})


==> anc/make_figures.m <==
clear; close all; clc;

%% 0. SETTINGS
outdir = 'figs';
if ~exist(outdir,'dir')
    mkdir(outdir);
end

set(groot,'defaultFigureColor','w');
set(groot,'defaultAxesFontName','Times New Roman');
set(groot,'defaultTextFontName','Times New Roman');
set(groot,'defaultAxesFontSize',9);
set(groot,'defaultTextInterpreter','latex');
set(groot,'defaultAxesTickLabelInterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');
set(groot,'defaultAxesLineWidth',0.65);
set(groot,'defaultLineLineWidth',1.3);
set(groot,'defaultAxesTickDir','in');
set(groot,'defaultAxesBox','on');
set(groot,'defaultAxesXMinorTick','on');
set(groot,'defaultAxesYMinorTick','on');

C = [0.0000 0.4470 0.6980;    % blue
     0.8350 0.3690 0.0000;    % vermilion
     0.0000 0.6200 0.4510;    % green
     0.8000 0.4750 0.6550];   % magenta

figW = 3.50;
figH = 2.75;
figHandles = gobjects(4,1);

%% 1. CHEBYSHEV SPECTRAL OPERATORS
Nspec = 80;

xspec = cos(pi*(0:Nspec)'/Nspec);
cspec = [2; ones(Nspec-1,1); 2].*(-1).^(0:Nspec)';

Xspec = repmat(xspec,1,Nspec+1);
dXspec = Xspec-Xspec';

Dspec = (cspec*(1./cspec)')./(dXspec+eye(Nspec+1));
Dspec = Dspec-diag(sum(Dspec,2));
DDspec = Dspec*Dspec;

D2spec = DDspec(2:Nspec,2:Nspec)*(2/pi)^2;
zspec = (pi/2)*xspec(2:Nspec);
sec2spec = 1./cos(zspec).^2;
sec4spec = sec2spec.^2;

% Eigenvalue equation:
% -phi'' + [ell(ell+1)sec^2(z)+kappa^2 sec^4(z)]phi = Lambda*phi,
% where Lambda = 2*zeta and z belongs to (-pi/2,pi/2).

kGrid = (0:0.025:6)';
nK = numel(kGrid);
nModes = 4;
LamGrid = cell(3,1);

fprintf('Computing spectral flow: Nspec=%d, %d kappa points...\n', ...
    Nspec,nK);

for ell = 0:2
    Lvals = zeros(nK,nModes);
    basePotential = ell*(ell+1)*sec2spec;

    for ik = 1:nK
        kap = kGrid(ik);
        Aop = -D2spec + diag(basePotential+kap^2*sec4spec);

        ev = eig(Aop);
        ev = real(ev(abs(imag(ev)) < ...
            1e-7*max(1,max(abs(ev)))));
        ev = sort(ev(:));

        if numel(ev) < nModes
            error('Insufficient real eigenvalues at ell=%d, kappa=%g.', ...
                ell,kap);
        end

        Lvals(ik,:) = ev(1:nModes)';
    end

    LamGrid{ell+1} = Lvals;
end

%% 2. FIGURE 1: SPECTRAL FLOW — EXACTLY ONE LEGEND
figHandles(1) = figure('Units','inches', ...
    'Position',[1 1 figW figH],'Renderer','painters');

ax = axes(figHandles(1));
hold(ax,'on');

% Exact analytic thresholds.
thresholds = [];
for ell = 0:2
    for n = 0:4
        zc = (n+ell+1)^2/2;
        if zc <= 9
            thresholds(end+1) = zc; %#ok<SAGROW>
        end
    end
end
thresholds = unique(thresholds);

for j = 1:numel(thresholds)
    plot(ax,[0 3],[thresholds(j) thresholds(j)],'-', ...
        'Color',[0.86 0.86 0.86], ...
        'LineWidth',0.45,'HandleVisibility','off');
end

idx3 = find(kGrid <= 3+1e-12);
lineStyles = {'-','--',':'};

for ell = 0:2
    Lvals = LamGrid{ell+1};

    for n = 0:3
        zc = (n+ell+1)^2/2;
        if zc > 9
            continue;
        end

        plot(ax,kGrid(idx3),Lvals(idx3,n+1)/2, ...
            'Color',C(ell+1,:), ...
            'LineStyle',lineStyles{ell+1}, ...
            'LineWidth',1.25, ...
            'HandleVisibility','off');
    end
end

% Dedicated dummy handles guarantee precisely three legend entries.
hLeg1 = gobjects(3,1);
for ell = 0:2
    hLeg1(ell+1) = plot(ax,nan,nan, ...
        'Color',C(ell+1,:), ...
        'LineStyle',lineStyles{ell+1}, ...
        'LineWidth',1.5);
end

xlim(ax,[0 3]);
ylim(ax,[0 9]);
xlabel(ax,'$\sigma a$');
ylabel(ax,'$\zeta$');
yticks(ax,[0.5 2 4.5 8]);
yticklabels(ax,{'$1/2$','$2$','$9/2$','$8$'});

title(ax,'Spectral flow and scalarization thresholds', ...
    'FontWeight','normal','FontSize',9.5);

lgd = legend(ax,hLeg1, ...
    {'$\ell=0$','$\ell=1$','$\ell=2$'}, ...
    'Location','southeast','Box','off');
lgd.FontSize = 7.8;
lgd.NumColumns = 1;
set(ax,'Layer','top');

%% 3. FIGURE 2: ONSET LAWS
% Colored curves: numerical spectral-flow branches.
% Black dotted curves: leading-order analytical onset laws.
%
% For ell=0:
%   kappa ~ pi*(zeta-zeta_c)/[2*(n+1)^2].
%
% For ell>=1:
%   kappa ~ sqrt(s_(n,ell)*(zeta-zeta_c)).
%
% The dotted curves are only shown near threshold, where the leading-order
% asymptotic approximation is intended to apply.

ds = logspace(-3,1,29);

cases = [0 0;
         0 1;
         1 0;
         2 0];

caseColors = [C(1,:); C(1,:); C(2,:); C(3,:)];
caseStyles = {'-','--','-','-'};
caseLabels = {'$(\ell,n)=(0,0)$', ...
              '$(\ell,n)=(0,1)$', ...
              '$(\ell,n)=(1,0)$', ...
              '$(\ell,n)=(2,0)$'};

figHandles(2) = figure('Units','inches', ...
    'Position',[1 1 figW figH],'Renderer','painters');

ax = axes(figHandles(2));
hold(ax,'on');

hNumerical = gobjects(size(cases,1),1);

for ic = 1:size(cases,1)
    ell = cases(ic,1);
    n = cases(ic,2);
    zc = (n+ell+1)^2/2;

    targetLambda = 2*(zc+ds);
    lambdaBranch = LamGrid{ell+1}(:,n+1);

    % No extrapolation outside the computed spectral grid.
    kapVals = interp1(lambdaBranch,kGrid,targetLambda,'linear',NaN);

    hNumerical(ic) = loglog(ax,ds,kapVals, ...
        'Color',caseColors(ic,:), ...
        'LineStyle',caseStyles{ic}, ...
        'LineWidth',1.4, ...
        'DisplayName',caseLabels{ic});

    if ell == 0
        ref = pi*ds/(2*(n+1)^2);
    elseif ell == 1
        ref = sqrt(0.75*ds);
    else
        ref = sqrt(1.25*ds);
    end

    ref(ds >= 0.3) = NaN;

    loglog(ax,ds,ref,'k:', ...
        'LineWidth',0.9,'HandleVisibility','off');
end

% One legend handle explains every dotted reference curve.
hAsymptotic = loglog(ax,nan,nan,'k:', ...
    'LineWidth',1.0);

xlim(ax,[1e-3 1e1]);
ylim(ax,[1e-3 6]);
xlabel(ax,'$\zeta-\zeta_{n\ell}$');
ylabel(ax,'$\sigma a$');

title(ax,'Near-threshold onset laws', ...
    'FontWeight','normal','FontSize',9.5);

lgd = legend(ax,[hNumerical;hAsymptotic], ...
    {caseLabels{1},caseLabels{2},caseLabels{3},caseLabels{4}, ...
     'Leading-order analytic laws'}, ...
    'Location','southeast','Box','off');
lgd.FontSize = 7.0;
lgd.NumColumns = 1;
set(ax,'XScale','log','YScale','log','Layer','top');

%% 4. NONLINEAR STATIC BRANCHES
% Equation:
% -phi'' + sec^4(z)*phi^3 = 2*zeta*phi,
% phi(-pi/2)=phi(pi/2)=0.
%
% Numerical Newton continuation. Check residuals and resolution dependence.

Nstat = 100;

xstat = cos(pi*(0:Nstat)'/Nstat);
cstat = [2; ones(Nstat-1,1); 2].*(-1).^(0:Nstat)';

Xstat = repmat(xstat,1,Nstat+1);
dXstat = Xstat-Xstat';

Dstat = (cstat*(1./cstat)')./(dXstat+eye(Nstat+1));
Dstat = Dstat-diag(sum(Dstat,2));
DDstat = Dstat*Dstat;

D2stat = DDstat(2:Nstat,2:Nstat)*(2/pi)^2;
D1stat = Dstat*(2/pi);
zstat = (pi/2)*xstat(2:Nstat);
sec4stat = 1./cos(zstat).^4;

% Clenshaw-Curtis quadrature weights.
theta = pi*(0:Nstat)'/Nstat;
w = zeros(Nstat+1,1);
v = ones(Nstat-1,1);

if mod(Nstat,2)==0
    w(1) = 1/(Nstat^2-1);
    w(end) = w(1);

    for kk = 1:Nstat/2-1
        v = v-2*cos(2*kk*theta(2:Nstat))/(4*kk^2-1);
    end

    v = v-cos(Nstat*theta(2:Nstat))/(Nstat^2-1);
else
    w(1) = 1/Nstat^2;
    w(end) = w(1);

    for kk = 1:(Nstat-1)/2
        v = v-2*cos(2*kk*theta(2:Nstat))/(4*kk^2-1);
    end
end

w(2:Nstat) = 2*v/Nstat;
w = (pi/2)*w;
wInterior = w(2:Nstat);

zetaB0 = unique([linspace(0.5001,5,120),0.75])';
zetaB1 = linspace(2.0004,5,100)';

B0 = nan(numel(zetaB0),4);
B1 = nan(numel(zetaB1),4);
resB0 = nan(numel(zetaB0),1);
resB1 = nan(numel(zetaB1),1);

for branchIndex = 0:1
    if branchIndex == 0
        zetaList = zetaB0;
    else
        zetaList = zetaB1;
    end

    phi = [];
    Aprev = NaN;
    Btmp = nan(numel(zetaList),4);
    residuals = nan(numel(zetaList),1);

    shape = sin((branchIndex+1)*(zstat+pi/2));

    for iz = 1:numel(zetaList)
        zeta = zetaList(iz);

        if branchIndex == 0
            denom = 2;
        else
            denom = 12;
        end

        Aguess = sqrt(max(2*zeta-(branchIndex+1)^2,1e-12)/denom);

        if isempty(phi)
            phi = Aguess*shape;
        else
            phi = phi*(Aguess/Aprev);
        end
        Aprev = Aguess;

        for it = 1:100
            Fv = -D2stat*phi + sec4stat.*phi.^3 - 2*zeta*phi;
            res0 = norm(Fv,inf);

            if res0 < 1e-10
                break;
            end

            J = -D2stat + diag(3*sec4stat.*phi.^2 - 2*zeta);
            step = J\(-Fv);

            alpha = 1;
            accepted = false;

            while alpha >= 1/256
                trial = phi+alpha*step;
                Ft = -D2stat*trial + sec4stat.*trial.^3 - 2*zeta*trial;

                if all(isfinite(Ft)) && norm(Ft,inf) < res0
                    phi = trial;
                    accepted = true;
                    break;
                end

                alpha = alpha/2;
            end

            if ~accepted
                break;
            end
        end

        Ffinal = -D2stat*phi + sec4stat.*phi.^3 - 2*zeta*phi;
        residuals(iz) = norm(Ffinal,inf);

        fullPhi = [0;phi;0];
        dPhiDz = D1stat*fullPhi;

        energy = sum(w.*(dPhiDz.^2)) + ...
            sum(wInterior.*(-2*zeta*phi.^2 + ...
            0.5*sec4stat.*phi.^4));

        [~,iMid] = min(abs(zstat));
        Btmp(iz,:) = [zeta,phi(iMid),max(abs(phi)),energy];

        if residuals(iz) > 1e-7
            warning('Branch n=%d, zeta=%.6f: residual %.3e.', ...
                branchIndex,zeta,residuals(iz));
        end
    end

    if branchIndex == 0
        B0 = Btmp;
        resB0 = residuals;
    else
        B1 = Btmp;
        resB1 = residuals;
    end
end

dlmwrite(fullfile(outdir,'b0.txt'),B0, ...
    'delimiter','\t','precision','%.12g');
dlmwrite(fullfile(outdir,'b1.txt'),B1, ...
    'delimiter','\t','precision','%.12g');

%% 5. FIGURE 3: TIME EVOLUTION
% u_tt = u_xx - V(x)u - lambda*u^3/(1+x^2)
% V(x) = (1-2*zeta)/(1+x^2)^2.
%
% Leapfrog evolution, zero initial velocity and fixed zero endpoints.

L = 150;
h = 0.10;
T = 120;

dt = 0.45*h;
nSteps = ceil(T/dt);
dt = T/nSteps;
recEvery = 5;

x = (-L:h:L)';
r2 = 1+x.^2;
[~,i0] = min(abs(x));

zetaRuns = [0.40 0.75 0.75];
lambdaRuns = [0 0 1];

runLabels = {'$\zeta=0.4$ (linear)', ...
             '$\zeta=0.75$ (linear)', ...
             '$\zeta=0.75,\ \lambda a^2=1$'};

runColors = [C(3,:); C(2,:); C(1,:)];

Tdata = cell(3,1);
Udata = cell(3,1);

for ir = 1:3
    zeta = zetaRuns(ir);
    lambda = lambdaRuns(ir);
    V = (1-2*zeta)./(r2.^2);

    u0 = 1e-3*exp(-x.^2/2);
    u0([1 end]) = 0;

    acc0 = zeros(size(u0));
    acc0(2:end-1) = ...
        (u0(3:end)-2*u0(2:end-1)+u0(1:end-2))/h^2 ...
        - V(2:end-1).*u0(2:end-1) ...
        - lambda*u0(2:end-1).^3./r2(2:end-1);

    uOld = u0;
    uNow = u0+0.5*dt^2*acc0;
    uNow([1 end]) = 0;

    tRec = 0;
    uRec = u0(i0);

    for istep = 1:nSteps-1
        acc = zeros(size(uNow));

        acc(2:end-1) = ...
            (uNow(3:end)-2*uNow(2:end-1)+uNow(1:end-2))/h^2 ...
            - V(2:end-1).*uNow(2:end-1) ...
            - lambda*uNow(2:end-1).^3./r2(2:end-1);

        uNext = 2*uNow-uOld+dt^2*acc;
        uNext([1 end]) = 0;

        uOld = uNow;
        uNow = uNext;
        stepNumber = istep+1;

        if mod(stepNumber,recEvery)==0 || stepNumber==nSteps
            tRec(end+1,1) = stepNumber*dt; %#ok<SAGROW>
            uRec(end+1,1) = uNow(i0); %#ok<SAGROW>
        end
    end

    Tdata{ir} = tRec(:);
    Udata{ir} = uRec(:);
end

save(fullfile(outdir,'evol_data.mat'), ...
    'Tdata','Udata','zetaRuns','lambdaRuns','h','dt','L','T');

kapGrowth = interp1(LamGrid{1}(:,1),kGrid,2*0.75,'linear',NaN);

if ~isfinite(kapGrowth)
    error('Growth-rate interpolation failed.');
end

[~,iStatic] = min(abs(B0(:,1)-0.75));
staticAmp = B0(iStatic,3);

figHandles(3) = figure('Units','inches', ...
    'Position',[1 1 figW figH],'Renderer','painters');

ax = axes(figHandles(3));
hold(ax,'on');

for ir = 1:3
    semilogy(ax,Tdata{ir},max(abs(Udata{ir}),1e-14), ...
        'Color',runColors(ir,:),'LineWidth',1.15, ...
        'DisplayName',runLabels{ir});
end

tLin = Tdata{2};
uLin = abs(Udata{2});
[~,i20] = min(abs(tLin-20));

tRef = tLin(tLin>=20);
uRef = uLin(i20)*exp(kapGrowth*(tRef-tLin(i20)));

semilogy(ax,tRef,max(uRef,1e-14),'k:', ...
    'LineWidth',0.9, ...
    'DisplayName',sprintf('$e^{\\sigma t}$, $\\sigma a\\approx%.4f$',kapGrowth));

plot(ax,[0 T],[staticAmp staticAmp],'k--', ...
    'LineWidth',0.75, ...
    'DisplayName',sprintf('static amplitude $\\approx %.4f$',staticAmp));

xlim(ax,[0 T]);
ylim(ax,[1e-9 10]);
xlabel(ax,'$t/a$');
ylabel(ax,'$|u(t,x=0)|$');

title(ax,'Linear growth and nonlinear evolution', ...
    'FontWeight','normal','FontSize',9.5);

lgd = legend(ax,'Location','southwest','Box','off');
lgd.FontSize = 7.0;
lgd.NumColumns = 1;
set(ax,'YScale','log','Layer','top');

%% 6. FIGURE 4: NONLINEAR BRANCHES
figHandles(4) = figure('Units','inches', ...
    'Position',[1 1 figW figH],'Renderer','painters');

ax = axes(figHandles(4));
hold(ax,'on');

plot(ax,B0(:,1),B0(:,3), ...
    'Color',C(1,:),'LineWidth',1.4, ...
    'DisplayName','$n=0$ (nodeless branch)');

plot(ax,B1(:,1),B1(:,3), ...
    'Color',C(2,:),'LineWidth',1.4, ...
    'DisplayName','$n=1$ (one-node branch)');

z0 = linspace(0.5,2,100);
plot(ax,z0,sqrt(max(0,(2*z0-1)/2)),'k:', ...
    'LineWidth',0.85, ...
    'DisplayName','leading $n=0$ law');

z1 = linspace(2,3.5,100);
plot(ax,z1,sqrt(max(0,(2*z1-4)/12)),'k--', ...
    'LineWidth',0.85, ...
    'DisplayName','leading $n=1$ law');

xlim(ax,[0 5]);
ylim(ax,[-0.05 2.6]);
xlabel(ax,'$\zeta$');
ylabel(ax,'$\sqrt{\lambda}\,a\,\max|\Phi|$');

title(ax,'Nonlinear scalarization branches', ...
    'FontWeight','normal','FontSize',9.5);

lgd = legend(ax,'Location','northwest','Box','off');
lgd.FontSize = 7.2;
lgd.NumColumns = 1;
set(ax,'Layer','top');

%% 7. EXPORT FIGURES
figureNames = {'fig1_flow','fig2_onset','fig3_evol','fig4_branches'};

for j = 1:4
    f = figHandles(j);

    if ~isgraphics(f,'figure')
        error('Figure %d was not created.',j);
    end

    set(f,'Color','w','Renderer','painters');

    print(f,fullfile(outdir,[figureNames{j} '.pdf']), ...
        '-dpdf','-painters');

    print(f,fullfile(outdir,[figureNames{j} '.eps']), ...
        '-depsc','-painters');

    print(f,fullfile(outdir,[figureNames{j} '.png']), ...
        '-dpng','-r1200');
end

%% 8. NUMERICAL REPORT
reportFile = fullfile(outdir,'numerical_checks.txt');
fid = fopen(reportFile,'w');

if fid < 0
    error('Cannot open numerical report.');
end

fprintf(fid,'Ellis wormhole scalarization numerical report\n');
fprintf(fid,'=============================================\n\n');
fprintf(fid,'Spectral collocation Nspec = %d\n',Nspec);
fprintf(fid,'Static collocation Nstat = %d\n',Nstat);
fprintf(fid,'Evolution L=%g, h=%g, dt=%.10g, T=%g\n\n',L,h,dt,T);

fprintf(fid,'Analytic thresholds zeta_(n,ell)=(n+ell+1)^2/2\n');

for ell = 0:2
    for n = 0:3
        fprintf(fid,'ell=%d, n=%d: zeta_c=%.12g\n', ...
            ell,n,(n+ell+1)^2/2);
    end
end

fprintf(fid,'\nInterpolated sigma*a at zeta=0.75: %.12g\n',kapGrowth);
fprintf(fid,'Static amplitude nearest zeta=0.75: %.12g\n',staticAmp);

fprintf(fid,'\nSpectral eigenvalues Lambda at kappa=0:\n');

for ell = 0:2
    fprintf(fid,'ell=%d: ',ell);
    fprintf(fid,'%.12g ',LamGrid{ell+1}(1,1:4));
    fprintf(fid,'\n');
end

fprintf(fid,'\nMaximum static residuals:\n');
fprintf(fid,'n=0: %.12g\n',max(resB0));
fprintf(fid,'n=1: %.12g\n',max(resB1));

fprintf(fid,'\nConvergence checks recommended:\n');
fprintf(fid,'Increase Nspec and Nstat; decrease h and increase L.\n');
fprintf(fid,'Numerical nonlinear branches alone do not prove stability.\n');

fclose(fid);

fprintf('\nAll calculations completed.\n');
fprintf('Output directory: %s\n',outdir);
fprintf('Estimated sigma*a at zeta=0.75: %.6f\n',kapGrowth);
fprintf('Computed static amplitude: %.6f\n',staticAmp);
fprintf('Figures exported: %s\n',strjoin(figureNames,', '));

==> anc/nonlin.py <==
import numpy as np
from spec import cheb

def static_branch(zetas, n=0, N=160, lam=1.0, guess_amp=None):
    """Newton solve -phi'' + lam sec^4 phi^3 = 2 zeta phi on (-pi/2,pi/2), Dirichlet (a=1).
    Continuation along zetas. Returns list of (zeta, phi_throat, max|phi|, F)."""
    D, s = cheb(N)
    D2 = (D@D)[1:-1, 1:-1]*(2/np.pi)**2
    z = (np.pi/2)*s[1:-1]
    sec4 = 1/np.cos(z)**4
    # Clenshaw-Curtis weights for F
    w = ccw(N)[1:-1]*(np.pi/2)
    D1 = (D*(2/np.pi))
    shape = np.sin((n+1)*(z+np.pi/2))
    out = []
    phi = None
    for zeta in zetas:
        A = np.sqrt(max(2*zeta-(n+1)**2, 1e-6)/(2 if n == 0 else 12))
        if phi is None:
            phi = A*shape
        else:
            phi = phi*A/Aprev
        Aprev = A
        for it in range(100):
            Fv = -D2@phi + lam*sec4*phi**3 - 2*zeta*phi
            J = -D2 + np.diag(3*lam*sec4*phi**2 - 2*zeta)
            dphi = np.linalg.solve(J, -Fv)
            phi = phi + dphi
            if np.max(np.abs(dphi)) < 1e-13: break
        full = np.hstack([0, phi, 0])
        dphi_dz = D1@full
        F = np.sum(ccw(N)*(np.pi/2)*dphi_dz**2) + np.sum(w*(-2*zeta*phi**2 + 0.5*lam*sec4*phi**4))
        mid = np.interp(0, z[::-1], phi[::-1])
        out.append((zeta, mid, np.max(np.abs(phi)), F))
    return np.array(out)

def ccw(N):
    # Clenshaw-Curtis quadrature weights on Chebyshev points
    theta = np.pi*np.arange(N+1)/N
    w = np.zeros(N+1); v = np.ones(N-1)
    if N % 2 == 0:
        w[0] = w[N] = 1/(N**2-1)
        for k in range(1, N//2): v -= 2*np.cos(2*k*theta[1:-1])/(4*k*k-1)
        v -= np.cos(N*theta[1:-1])/(N**2-1)
    else:
        w[0] = w[N] = 1/N**2
        for k in range(1, (N-1)//2+1): v -= 2*np.cos(2*k*theta[1:-1])/(4*k*k-1)
    w[1:-1] = 2*v/N
    return w

if __name__ == "__main__":
    zs = np.linspace(0.5005, 3, 60)
    b0 = static_branch(zs, 0)
    for r in b0[::10]:
        print(r, np.sqrt((2*r[0]-1)/2), -(np.pi/8)*(2*r[0]-1)**2)
    zs1 = np.linspace(2.002, 4, 30)
    b1 = static_branch(zs1, 1)
    for r in b1[::6]:
        print(r, np.sqrt((2*r[0]-4)/12))


==> anc/slopes.py <==
import numpy as np, sympy as sp
from spec import kappa
y=sp.symbols('y')
def Sexact(n,l):
    C=sp.gegenbauer(n,l+1,y)
    Ip=sp.integrate(sp.expand(C**2*(1-y**2)**(l+1))/sp.sqrt(1-y**2),(y,-1,1))
    Im=sp.integrate(sp.expand(C**2*(1-y**2)**(l-1))/sp.sqrt(1-y**2),(y,-1,1))
    return sp.nsimplify(sp.simplify(-2*Ip/Im))
print("ell=0 resonances: kappa/(dz) vs pi/(2(n+1)^2)")
for n in range(3):
    zc=(n+1)**2/2
    for d in (1e-2,1e-3,1e-4):
        k=kappa(0,n,zc+d); print(n,d,k/d, np.pi/(2*(n+1)**2))
print("ell>=1: kappa^2/dz vs -S")
for l in (1,2,3):
  for n in (0,1):
    S=Sexact(n,l); zc=(n+l+1)**2/2
    out=[kappa(l,n,zc+d)**2/d for d in (1e-2,1e-3,1e-4,1e-5)]
    print(l,n,S,float(-S),out)


==> anc/spec.py <==
import numpy as np
from scipy.linalg import eig
from scipy.optimize import brentq

def cheb(N):
    x = np.cos(np.pi*np.arange(N+1)/N)
    c = np.hstack([2, np.ones(N-1), 2])*(-1)**np.arange(N+1)
    X = np.tile(x,(N+1,1)).T
    dX = X - X.T
    D = np.outer(c,1/c)/(dX+np.eye(N+1))
    D = D - np.diag(D.sum(1))
    return D, x

_cache = {}
def ops(N):
    if N not in _cache:
        D, s = cheb(N)
        D2 = (D@D)[1:-1,1:-1]*(2/np.pi)**2
        z = (np.pi/2)*s[1:-1]
        _cache[N] = (D2, z)
    return _cache[N]

def Lam(l, k, N=200, nev=6):
    """Eigenvalues 2*zeta of -phi''+[l(l+1)sec^2 z + k^2 sec^4 z]phi = 2 zeta phi (a=1, k=kappa*a)."""
    D2, z = ops(N)
    sec2 = 1/np.cos(z)**2
    A = -D2 + np.diag(l*(l+1)*sec2 + k**2*sec2**2)
    w = np.linalg.eigvals(A)
    w = np.sort(w.real[np.abs(w.imag) < 1e-6*np.maximum(1,np.abs(w.real))])
    return w[:nev]

def kappa(l, n, zeta, N=200):
    """Inverse decay length kappa*a of n-th negative mode in sector l, or 0 if absent."""
    target = 2*zeta
    if target <= (n+l+1)**2: return 0.0
    f = lambda k: Lam(l, k, N)[n] - target
    hi = 1.0
    while f(hi) < 0: hi *= 2
    return brentq(f, 1e-12, hi, xtol=1e-13)

if __name__ == "__main__":
    for N in (120, 200, 300):
        print(N, Lam(0,0,N)[:4], Lam(1,0,N)[:3], Lam(0,0.5,N)[:3], Lam(2,1.0,N)[:3])


==> anc/xcheck.py <==
import numpy as np, scipy.sparse as sp
from scipy.sparse.linalg import eigsh
def Eline(l,zeta,L=150,h=0.01,k=3):
    x=np.arange(-L,L+h/2,h); n=len(x)
    V=l*(l+1)/(x**2+1)+(1-2*zeta)/(x**2+1)**2
    H=sp.diags([-np.ones(n-1)/h**2,2/h**2+V,-np.ones(n-1)/h**2],[-1,0,1])
    return np.sort(eigsh(H,k=k,sigma=-30,which='LM')[0])
print(Eline(0,1.91406183/2), "expect -0.25")
print(Eline(2,10.49036946/2), "expect -1.0")
print(Eline(1,6.54768193/2), "ell1: expect none below 0 unless...")

